Bootstrapping Conformal Field Theories with the Extremal Functional Method

The existence of a positive linear functional acting on the space of (differences between) conformal blocks has been shown to rule out regions in the parameter space of conformal field theories (CFTs). We argue that at the boundary of the allowed region the extremal functional contains, in principle, enough information to determine the dimensions and OPE coefficients of an infinite number of operators appearing in the correlator under analysis. Based on this idea we develop the Extremal Functional Method (EFM), a numerical procedure for deriving the spectrum and OPE coefficients of CFTs lying on the boundary (of solution space). We test the EFM by using it to rederive the low lying spectrum and OPE coefficients of the 2d Ising model based solely on the dimension of a single scalar quasi-primary -- no Virasoro algebra required. Our work serves as a benchmark for applications to more interesting, less known CFTs in the near future.

==> DataNotebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    243555,       6695]
NotebookOptionsPosition[    237465,       6524]
NotebookOutlinePosition[    237810,       6539]
CellTagsIndexPosition[    237767,       6536]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
The Extremal Functional Method applied to D = 2 Ising model : Data and \
Analysis\
\>", "Title",
 CellChangeTimes->{{3.5608551261991997`*^9, 3.5608551318361998`*^9}, {
  3.561722503766*^9, 3.5617225368640003`*^9}}],

Cell["Load the data.", "Text",
 CellChangeTimes->{{3.5608562530972*^9, 3.5608562547892*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "three", " ", "tables", " ", 
    RowBox[{"are", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "list", " ", "of", " ", "entries", " ", "in", " ", "the", " ",
      "vector", " ", "table"}], ",", 
    RowBox[{"organized", " ", "by", " ", "spin"}], ",", 
    RowBox[{"for", " ", "each", " ", 
     RowBox[{"N", ".", "Tables"}], " ", "correspond", " ", "to", " ", "last", 
     " ", 
     RowBox[{"refinement", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "list", " ", "of", " ", "Log", 
     RowBox[{"(", 
      RowBox[{"Extremal", " ", 
       RowBox[{"Functional", ".", "Vectors"}]}], ")"}]}], ",", " ", 
    RowBox[{"organized", " ", "by", " ", "N", " ", "and", " ", "spin"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "list", " ", "of", " ", "operators"}], ",", " ", 
    RowBox[{"their", " ", "OPE", " ", "coefficients"}], ",", " ", 
    RowBox[{
    "and", " ", "comparison", " ", "with", " ", "the", " ", "2", "d", " ", 
     "Ising", " ", "spectrum"}], ",", " ", 
    RowBox[{"organized", " ", "by", " ", "N"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RunData", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]TableList", ",", "LogDotFunc", ",", "Results"}],
       "}"}], "=", 
     RowBox[{"<<", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
        "\"\<DataForFunctionalPaper.dat\>\""}], ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5608561295232*^9, 3.5608561309542*^9}, {
  3.5608561796872*^9, 3.5608562190782003`*^9}, {3.5608562602572002`*^9, 
  3.5608563106092*^9}, {3.5608574509076*^9, 3.5608574620615997`*^9}, {
  3.5608575064748*^9, 3.5608575069272003`*^9}, {3.561566961698436*^9, 
  3.5615670430844917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "57", " ", "rows", " ", "of", " ", "the", " ", "table", " ", 
      "correspond", " ", "to", " ", "N"}], "=", "3"}], ",", "...", ",", 
    RowBox[{
    "60", "  ", "while", " ", "the", " ", "26", " ", "colums", " ", "in", " ",
      "\[CapitalDelta]TableList"}], ",", " ", 
    RowBox[{
     RowBox[{
     "LogDotFunc", " ", "correspond", " ", "to", " ", "spins", " ", "L"}], 
     "=", "0"}], ",", "2", ",", "..."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Dimensions", "[", "\[CapitalDelta]TableList", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "LogDotFunc", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "Results", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.561567046499711*^9, 3.561567075003744*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"57", ",", "26"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.561567075270603*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"57", ",", "26"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.561567075271842*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "57", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.5615670752731743`*^9}]
}, Open  ]],

Cell["Examples:", "Text",
 CellChangeTimes->{{3.5608564258442*^9, 3.5608564269611998`*^9}}],

Cell["\<\
1. Here is a plot of the dimensions of the vectors in the scalar channel for \
N=60. Higher point density occurs at the zeroes because of refinement.\
\>", "Text",
 CellChangeTimes->{{3.5608565129972*^9, 3.5608565725512*^9}, {
  3.5608566861633997`*^9, 3.5608566944938*^9}, {3.560856818389*^9, 
  3.5608568193406*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{"\[CapitalDelta]TableList", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], ",", "30"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]TableList", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], ",", "200"}], "]"}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "10"}], "}"}], ",", "All"}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.5608565874112*^9, 3.5608566022581997`*^9}, {
  3.5608566419686003`*^9, 3.560856675415*^9}, {3.5608567584382*^9, 
  3.5608567586098003`*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
    EdgeForm[Opacity[0.7]], {}, 
    {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
     EdgeForm[Opacity[0.7]], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{0., 0.}, {2.5, 215.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{17.5, 26.8375}, {-94.92975674499064, 
          95.00838389909174}}],
        StatusArea[#, 215.]& ,
        TagBoxNote->"215."],
       StyleBox["215.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[215., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{2.5, 0.}, {5., 169.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{25.8375, 35.175}, {-54.5057824676521, 
          95.00838389909174}}],
        StatusArea[#, 169.]& ,
        TagBoxNote->"169."],
       StyleBox["169.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[169., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{5., 0.}, {7.5, 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{34.175, 43.5125}, {72.03883266140774, 
          95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{7.5, 0.}, {10., 146.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{42.5125, 51.85}, {-34.29379532898281, 
          95.00838389909174}}],
        StatusArea[#, 146.]& ,
        TagBoxNote->"146."],
       StyleBox["146.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[146., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10., 0.}, {12.5, 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{50.85, 60.18750000000001}, {72.03883266140774, 
          95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{12.5, 0.}, {15., 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{59.18750000000001, 68.525}, {72.03883266140774, 
          95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{15., 0.}, {17.5, 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{67.525, 76.86250000000001}, {72.03883266140774, 
          95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{17.5, 0.}, {20., 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{75.86250000000001, 85.2}, {72.03883266140774, 
          95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{20., 0.}, {22.5, 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{84.2, 93.53750000000001}, {72.03883266140774, 
          95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{22.5, 0.}, {25., 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{92.53750000000001, 101.87500000000001`}, {
          72.03883266140774, 95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{25., 0.}, {27.5, 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{100.87500000000001`, 110.2125}, {72.03883266140774,
           95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{27.5, 0.}, {30., 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{109.2125, 118.55000000000001`}, {72.03883266140774,
           95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{30., 0.}, {32.5, 137.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{117.55000000000001`, 
          126.88750000000002`}, {-26.38475688341657, 95.00838389909174}}],
        StatusArea[#, 137.]& ,
        TagBoxNote->"137."],
       StyleBox["137.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[137., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{32.5, 0.}, {35., 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{125.88750000000002`, 135.22500000000002`}, {
          72.03883266140774, 95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{35., 0.}, {37.5, 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{134.22500000000002`, 143.5625}, {72.03883266140774,
           95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{37.5, 0.}, {40., 25.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{142.5625, 151.9}, {72.03883266140774, 
          95.00838389909174}}],
        StatusArea[#, 25.]& ,
        TagBoxNote->"25."],
       StyleBox["25.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[25., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{40., 0.}, {42.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{150.9, 160.2375}, {91.37203775056966, 
          95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{42.5, 0.}, {45., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{159.2375, 168.57500000000002`}, {92.25081980007702,
           95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{45., 0.}, {47.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{167.57500000000002`, 176.91250000000002`}, {
          91.37203775056966, 95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{47.5, 0.}, {50., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{175.91250000000002`, 185.25000000000003`}, {
          92.25081980007702, 95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{50., 0.}, {52.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{184.25000000000003`, 193.58750000000003`}, {
          91.37203775056966, 95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{52.5, 0.}, {55., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{192.58750000000003`, 201.925}, {92.25081980007702, 
          95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{55., 0.}, {57.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{200.925, 210.26250000000002`}, {91.37203775056966, 
          95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{57.5, 0.}, {60., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{209.26250000000002`, 218.60000000000002`}, {
          92.25081980007702, 95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{60., 0.}, {62.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{217.60000000000002`, 226.93750000000003`}, {
          91.37203775056966, 95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{62.5, 0.}, {65., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{225.93750000000003`, 235.27500000000003`}, {
          92.25081980007702, 95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{65., 0.}, {67.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{234.27500000000003`, 243.61250000000004`}, {
          91.37203775056966, 95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{67.5, 0.}, {70., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{242.61250000000004`, 251.95000000000002`}, {
          92.25081980007702, 95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{70., 0.}, {72.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{250.95000000000002`, 260.2875}, {91.37203775056966,
           95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{72.5, 0.}, {75., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{259.2875, 268.625}, {92.25081980007702, 
          95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{75., 0.}, {77.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{267.625, 276.96250000000003`}, {91.37203775056966, 
          95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{77.5, 0.}, {80., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{275.96250000000003`, 285.3}, {92.25081980007702, 
          95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{80., 0.}, {82.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{284.3, 293.63750000000005`}, {91.37203775056966, 
          95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{82.5, 0.}, {85., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{292.63750000000005`, 301.975}, {92.25081980007702, 
          95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{85., 0.}, {87.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{300.975, 310.31250000000006`}, {91.37203775056966, 
          95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{87.5, 0.}, {90., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{309.31250000000006`, 318.65000000000003`}, {
          92.25081980007702, 95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{90., 0.}, {92.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{317.65000000000003`, 326.9875}, {91.37203775056966,
           95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{92.5, 0.}, {95., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{325.9875, 335.32500000000005`}, {92.25081980007702,
           95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{95., 0.}, {97.5, 3.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{334.32500000000005`, 343.6625}, {91.37203775056966,
           95.00838389909174}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{97.5, 0.}, {100., 2.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{342.6625, 352.00000000000006`}, {92.25081980007702,
           95.00838389909174}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {
         GrayLevel[0]}], "Tooltip"]& ]}, {}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesOrigin->{0., 0.},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   PlotRange->{{0, 100}, {All, All}},
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.1]}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.5608566029182*^9, {3.5608566457594*^9, 3.5608566756958*^9}, 
   3.560856759109*^9, 3.5608570669438*^9, 3.5608575123716*^9, 
   3.561198613407596*^9}],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
    EdgeForm[Opacity[0.7]], {}, 
    {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
     EdgeForm[Opacity[0.7]], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{0.5, 0.}, {1., 100.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{23.998399999999997`, 42.2208}, {-50.04664860533893,
           99.91558326019299}}],
        StatusArea[#, 100.]& ,
        TagBoxNote->"100."],
       StyleBox["100.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[100., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{1., 0.}, {1.5, 105.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{41.2208, 59.44319999999999}, {-57.49476019861552, 
          99.91558326019299}}],
        StatusArea[#, 105.]& ,
        TagBoxNote->"105."],
       StyleBox["105.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[105., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{1.5, 0.}, {2., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{58.44319999999999, 76.66559999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{2., 0.}, {2.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{75.66559999999998, 93.88799999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{2.5, 0.}, {3., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{92.88799999999998, 111.11039999999998`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{3., 0.}, {3.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{110.11039999999998`, 128.33279999999996`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{3.5, 0.}, {4., 23.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{127.33279999999998`, 145.55519999999999`}, {
          64.65426993112064, 99.91558326019299}}],
        StatusArea[#, 23.]& ,
        TagBoxNote->"23."],
       StyleBox["23.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[23., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{4., 0.}, {4.5, 131.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{144.55519999999999`, 
          162.77759999999998`}, {-96.22494048365382, 99.91558326019299}}],
        StatusArea[#, 131.]& ,
        TagBoxNote->"131."],
       StyleBox["131.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[131., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{4.5, 0.}, {5., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{161.77759999999998`, 179.99999999999997`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{5., 0.}, {5.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{178.99999999999997`, 197.22239999999996`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{5.5, 0.}, {6., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{196.22239999999996`, 214.4448}, {91.4674716669164, 
          99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{6., 0.}, {6.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{213.4448, 231.66719999999998`}, {91.4674716669164, 
          99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{6.5, 0.}, {7., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{230.66719999999998`, 248.88959999999997`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{7., 0.}, {7.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{247.88959999999997`, 266.11199999999997`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{7.5, 0.}, {8., 10.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{265.11199999999997`, 283.33439999999996`}, {
          84.0193600736398, 99.91558326019299}}],
        StatusArea[#, 10.]& ,
        TagBoxNote->"10."],
       StyleBox["10.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[10., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{8., 0.}, {8.5, 121.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{282.33439999999996`, 
          300.55679999999995`}, {-81.32871729710064, 99.91558326019299}}],
        StatusArea[#, 121.]& ,
        TagBoxNote->"121."],
       StyleBox["121.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[121., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{8.5, 0.}, {9., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{299.55679999999995`, 317.77919999999995`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{9., 0.}, {9.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{316.77919999999995`, 335.00159999999994`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{9.5, 0.}, {10., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{334.00159999999994`, 352.22399999999993`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10., 0.}, {10.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{351.22399999999993`, 369.4463999999999}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10.5, 0.}, {11., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{368.4463999999999, 386.6687999999999}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{11., 0.}, {11.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{385.6687999999999, 403.8911999999999}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{11.5, 0.}, {12., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{402.8911999999999, 421.11359999999996`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{12., 0.}, {12.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{420.11359999999996`, 438.33599999999996`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{12.5, 0.}, {13., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{437.33599999999996`, 455.55839999999995`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{13., 0.}, {13.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{454.55839999999995`, 472.78079999999994`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{13.5, 0.}, {14., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{471.78079999999994`, 490.00319999999994`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{14., 0.}, {14.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{489.00319999999994`, 507.22559999999993`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{14.5, 0.}, {15., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{506.22559999999993`, 524.4479999999999}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{15., 0.}, {15.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{523.4479999999999, 541.6703999999999}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{15.5, 0.}, {16., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{540.6703999999999, 558.8927999999999}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{16., 0.}, {16.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{557.8927999999999, 576.1151999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{16.5, 0.}, {17., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{575.1151999999998, 593.3375999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{17., 0.}, {17.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{592.3375999999998, 610.5599999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{17.5, 0.}, {18., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{609.5599999999998, 627.7823999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{18., 0.}, {18.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{626.7823999999998, 645.0047999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{18.5, 0.}, {19., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{644.0047999999998, 662.2271999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{19., 0.}, {19.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{661.2271999999998, 679.4495999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{19.5, 0.}, {20., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{678.4495999999998, 696.6719999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{20., 0.}, {20.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{695.6719999999998, 713.8943999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{20.5, 0.}, {21., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{712.8943999999998, 731.1167999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{21., 0.}, {21.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{730.1167999999998, 748.3391999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{21.5, 0.}, {22., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{747.3391999999998, 765.5615999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{22., 0.}, {22.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{764.5615999999998, 782.7839999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{22.5, 0.}, {23., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{781.7839999999998, 800.0063999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{23., 0.}, {23.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{799.0063999999998, 817.2287999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{23.5, 0.}, {24., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{816.2287999999998, 834.4511999999999}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{24., 0.}, {24.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{833.4511999999999, 851.6735999999999}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{24.5, 0.}, {25., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{850.6735999999999, 868.8959999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{25., 0.}, {25.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{867.8959999999998, 886.1183999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{25.5, 0.}, {26., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{885.1183999999998, 903.3407999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{26., 0.}, {26.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{902.3407999999998, 920.5631999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{26.5, 0.}, {27., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{919.5631999999998, 937.7855999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{27., 0.}, {27.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{936.7855999999998, 955.0079999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{27.5, 0.}, {28., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{954.0079999999998, 972.2303999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{28., 0.}, {28.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{971.2303999999998, 989.4527999999998}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{28.5, 0.}, {29., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{988.4527999999998, 1006.6751999999998`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{29., 0.}, {29.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1005.6751999999998`, 1023.8975999999998`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{29.5, 0.}, {30., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1022.8975999999998`, 1041.12}, {91.4674716669164, 
          99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{30., 0.}, {30.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1040.12, 1058.3423999999998`}, {91.4674716669164, 
          99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{30.5, 0.}, {31., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1057.3423999999998`, 1075.5647999999999`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{31., 0.}, {31.5, 61.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1074.5647999999999`, 1092.7871999999998`}, {
          8.048621822218522, 99.91558326019299}}],
        StatusArea[#, 61.]& ,
        TagBoxNote->"61."],
       StyleBox["61.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[61., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{31.5, 0.}, {32., 33.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1091.7871999999998`, 1110.0095999999999`}, {
          49.75804674456745, 99.91558326019299}}],
        StatusArea[#, 33.]& ,
        TagBoxNote->"33."],
       StyleBox["33.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[33., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{32., 0.}, {32.5, 33.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1109.0095999999999`, 1127.232}, {49.75804674456745,
           99.91558326019299}}],
        StatusArea[#, 33.]& ,
        TagBoxNote->"33."],
       StyleBox["33.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[33., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{32.5, 0.}, {33., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1126.232, 1144.4543999999999`}, {91.4674716669164, 
          99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{33., 0.}, {33.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1143.4543999999999`, 1161.6768}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{33.5, 0.}, {34., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1160.6768, 1178.8991999999998`}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{34., 0.}, {34.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1177.8991999999998`, 1196.1216}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{34.5, 0.}, {35., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1195.1216, 1213.3439999999998`}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{35., 0.}, {35.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1212.3439999999998`, 1230.5664}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{35.5, 0.}, {36., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1229.5664, 1247.7887999999998`}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{36., 0.}, {36.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1246.7887999999998`, 1265.0112}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{36.5, 0.}, {37., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1264.0112, 1282.2335999999998`}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{37., 0.}, {37.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1281.2335999999998`, 1299.456}, {91.4674716669164, 
          99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{37.5, 0.}, {38., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1298.456, 1316.6783999999998`}, {91.4674716669164, 
          99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{38., 0.}, {38.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1315.6783999999998`, 1333.9008}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{38.5, 0.}, {39., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1332.9008, 1351.1231999999998`}, {91.4674716669164,
           99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{39., 0.}, {39.5, 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1350.1231999999998`, 1368.3455999999999`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{39.5, 0.}, {40., 5.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1367.3455999999999`, 1385.5679999999998`}, {
          91.4674716669164, 99.91558326019299}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {
         GrayLevel[0]}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{40., 0.}, {40.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1384.5679999999998`, 1402.7903999999999`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{41., 0.}, {41.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1419.0127999999997`, 1437.2351999999998`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{42., 0.}, {42.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1453.4575999999997`, 1471.6799999999998`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{43., 0.}, {43.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1487.9023999999997`, 1506.1247999999998`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{44., 0.}, {44.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1522.3471999999997`, 1540.5695999999998`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{45., 0.}, {45.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1556.7919999999997`, 1575.0143999999998`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{46., 0.}, {46.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1591.2367999999997`, 1609.4591999999998`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{47., 0.}, {47.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1625.6815999999997`, 1643.9039999999998`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{48., 0.}, {48.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1660.1263999999999`, 1678.3487999999998`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{49., 0.}, {49.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1694.5711999999999`, 1712.7935999999997`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{50., 0.}, {50.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1729.0159999999998`, 1747.2383999999997`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{51., 0.}, {51.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1763.4607999999998`, 1781.6831999999997`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{52., 0.}, {52.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1797.9055999999998`, 1816.1279999999997`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{53., 0.}, {53.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1832.3503999999998`, 1850.5727999999997`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{54., 0.}, {54.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1866.7951999999998`, 1885.0175999999997`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{55., 0.}, {55.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1901.2399999999998`, 1919.4623999999997`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{56., 0.}, {56.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1935.6847999999998`, 1953.9071999999996`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{57., 0.}, {57.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{1970.1295999999998`, 1988.3519999999996`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{58., 0.}, {58.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2004.5743999999997`, 2022.7967999999996`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{59., 0.}, {59.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2039.0191999999997`, 2057.2415999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{60., 0.}, {60.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2073.4639999999995`, 2091.6863999999996`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{61., 0.}, {61.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2107.9087999999992`, 2126.1311999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{62., 0.}, {62.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2142.3535999999995`, 2160.5759999999996`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{63., 0.}, {63.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2176.798399999999, 2195.0207999999993`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{64., 0.}, {64.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2211.2431999999994`, 2229.4655999999995`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{65., 0.}, {65.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2245.6879999999996`, 2263.9103999999993`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{66., 0.}, {66.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2280.1327999999994`, 2298.3551999999995`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{67., 0.}, {67.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2314.5775999999996`, 2332.7999999999993`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{68., 0.}, {68.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2349.0223999999994`, 2367.2447999999995`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{69., 0.}, {69.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2383.4671999999996`, 2401.6895999999992`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{70., 0.}, {70.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2417.9119999999994`, 2436.1343999999995`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{71., 0.}, {71.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2452.3567999999996`, 2470.579199999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{72., 0.}, {72.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2486.8015999999993`, 2505.0239999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{73., 0.}, {73.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2521.2463999999995`, 2539.468799999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{74., 0.}, {74.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2555.6911999999993`, 2573.9135999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{75., 0.}, {75.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2590.1359999999995`, 2608.358399999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{76., 0.}, {76.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2624.5807999999993`, 2642.8031999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{77., 0.}, {77.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2659.0255999999995`, 2677.247999999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{78., 0.}, {78.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2693.4703999999992`, 2711.6927999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{79., 0.}, {79.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2727.9151999999995`, 2746.137599999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{80., 0.}, {80.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2762.359999999999, 2780.5823999999993`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{81., 0.}, {81.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2796.8047999999994`, 2815.0271999999995`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{82., 0.}, {82.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2831.249599999999, 2849.4719999999993`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{83., 0.}, {83.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2865.6943999999994`, 2883.9167999999995`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{84., 0.}, {84.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2900.139199999999, 2918.3615999999993`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{85., 0.}, {85.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2934.5839999999994`, 2952.8063999999995`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{86., 0.}, {86.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{2969.028799999999, 2987.2511999999992`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{87., 0.}, {87.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3003.4735999999994`, 3021.6959999999995`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{88., 0.}, {88.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3037.918399999999, 3056.140799999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{89., 0.}, {89.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3072.3631999999993`, 3090.5855999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{90., 0.}, {90.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3106.807999999999, 3125.030399999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{91., 0.}, {91.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3141.2527999999993`, 3159.4751999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{92., 0.}, {92.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3175.697599999999, 3193.919999999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{93., 0.}, {93.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3210.1423999999993`, 3228.3647999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{94., 0.}, {94.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3244.587199999999, 3262.809599999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{95., 0.}, {95.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3279.0319999999992`, 3297.2543999999994`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{96., 0.}, {96.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3313.4767999999995`, 3331.699199999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{97., 0.}, {97.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3347.921599999999, 3366.1439999999993`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{98., 0.}, {98.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3382.3663999999994`, 3400.588799999999}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ], {}, 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{99., 0.}, {99.5, 1.}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{3416.811199999999, 3435.0335999999993`}, {
          97.42596094153767, 99.91558326019299}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {
         GrayLevel[0]}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {
         GrayLevel[0]}], "Tooltip"]& ]}, {}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesOrigin->{0.5, 0},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   PlotRange->{{0, 10}, All},
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.1]}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.5608566029182*^9, {3.5608566457594*^9, 3.5608566756958*^9}, 
   3.560856759109*^9, 3.5608570669438*^9, 3.5608575123716*^9, 
   3.561198614271103*^9}]
}, Open  ]],

Cell["\<\
2. Here is a plot of Log(\\phi.v) in the spin-2 channel, for 60 components.\
\>", "Text",
 CellChangeTimes->{{3.5608568235838003`*^9, 3.560856841711*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"LogDotFunc", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "2"}], "]"}], "]"}], ",", 
   RowBox[{"PlotJoined", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5608568425222*^9, 3.5608568610394*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxNmwk4Fd//x69LdrLv3OtyrVf2PeaDSJG1UlnaFG2K0vpNVNokpaK0C5VU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0., 57.003186666666664`}, {-11.223886281583647`, 
   14.586871254026887`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.5608568568274*^9, 3.5608568613826*^9}, 
   3.5608570691122*^9, 3.5608575148208*^9}]
}, Open  ]],

Cell["\<\
3. Here is the operator analysis for 60 components. Table entries are EFM \
spectrum, Exact Spectrum, Error (%), OPE_EFM, OPE_Exact, Error (%)\
\>", "Text",
 CellChangeTimes->{{3.5608568787922*^9, 3.5608568958585997`*^9}, {
  3.5608575203276*^9, 3.5608575712460003`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Results", "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5608568972469997`*^9, 3.5608569011001997`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"{", 
       RowBox[{"1.0000025310516356`", ",", "0"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "0.00025310516356125135`", 
      "0.4999996511523659981`8.", "0.5`", "0.0000697695268003784`"},
     {
      RowBox[{"{", 
       RowBox[{"4.000302222222222`", ",", "0"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"4", ",", "0"}], "}"}], "0.007555555555560645`", 
      "0.01562407294271054082406875135`8.", "0.015625`", 
      "0.005933166652538624`"},
     {
      RowBox[{"{", 
       RowBox[{"8.081697777777778`", ",", "0"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"8", ",", "0"}], "}"}], "1.021222222222229`", 
      "0.00021700255718248449756518914`8.", "0.000219727`", 
      "1.2399217290162312`"},
     {
      RowBox[{"{", 
       RowBox[{"30.2`", ",", "0"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"29", ",", "0"}], "}"}], "4.137931034482756`", 
      "2.466487014679908397046`8.*^-7", "0.0017688`", "99.98605559127837`"},
     {
      RowBox[{"{", 
       RowBox[{"2.`", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "0.`", "0.1767771829877105572`8.", 
      "0.176777`", "0.00010351330239084359`"},
     {
      RowBox[{"{", 
       RowBox[{"5.997872592592593`", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"6", ",", "2"}], "}"}], "0.03545679012345222`", 
      "0.00261753743570145806091042928`8.", "0.00262039`", 
      "0.10886029554920164`"},
     {
      RowBox[{"{", 
       RowBox[{"7.86`", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"6", ",", "2"}], "}"}], "31.000000000000007`", 
      "0.00008661095185811839333289014`8.", "0.00262039`", 
      "96.69473048446537`"},
     {
      RowBox[{"{", 
       RowBox[{"10.62`", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"11", ",", "2"}], "}"}], "3.4545454545454617`", 
      "0.00004114405627005048618179475`8.", "9.650510000000001`*^-6", 
      "326.3407454119055`"},
     {
      RowBox[{"{", 
       RowBox[{"14.326666666666666`", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"14", ",", "2"}], "}"}], "2.33333333333333`", 
      "8.6025823010093799146403`8.*^-7", "1.9167299999999998`*^-6", 
      "55.11844495046574`"},
     {
      RowBox[{"{", 
       RowBox[{"4.`", ",", "4"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}], "0.`", "0.0209626619967005316`8.", 
      "0.0209631`", "0.002089401374161155`"},
     {
      RowBox[{"{", 
       RowBox[{"5.000317037037037`", ",", "4"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"5", ",", "4"}], "}"}], "0.006340740740746753`", 
      "0.00552410603339435670594559369`8.", "0.00552427`", 
      "0.0029681135361539074`"},
     {
      RowBox[{"{", 
       RowBox[{"7.992`", ",", "4"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"8", ",", "4"}], "}"}], "0.10000000000000009`", 
      "0.00046391410119831123651593097`8.", "0.000461382`", 
      "0.548807972203349`"},
     {
      RowBox[{"{", 
       RowBox[{"11.406666666666666`", ",", "4"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"12", ",", "4"}], "}"}], "4.944444444444447`", 
      "0.00001268306039764161726704668`8.", "0.000010886`", 
      "16.507995569002542`"},
     {
      RowBox[{"{", 
       RowBox[{"15.26`", ",", "4"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"16", ",", "4"}], "}"}], "4.625000000000002`", 
      "2.07807067877202288267552`8.*^-6", "4.04786`*^-7", 
      "413.37513618851017`"},
     {
      RowBox[{"{", 
       RowBox[{"6.`", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"6", ",", "6"}], "}"}], "0.`", 
      "0.00369139978747259596761343126`8.", "0.00369106`", 
      "0.009205688138259841`"},
     {
      RowBox[{"{", 
       RowBox[{"6.997833283950618`", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"7", ",", "6"}], "}"}], "0.030953086419747776`", 
      "0.00123527607058376669157961913`8.", "0.00123526`", 
      "0.0013009879512597437`"},
     {
      RowBox[{"{", 
       RowBox[{"10.00088888888889`", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"10", ",", "6"}], "}"}], "0.008888888888893831`", 
      "0.00009158647036568245242919156`8.", "0.0000917984`", 
      "0.23086419187867419`"},
     {
      RowBox[{"{", 
       RowBox[{"8.`", ",", "8"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"8", ",", "8"}], "}"}], "0.`", 
      "0.00073420142079710893571325991`8.", "0.000734387`", 
      "0.025269946620928494`"},
     {
      RowBox[{"{", 
       RowBox[{"9.010355555555556`", ",", "8"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"9", ",", "8"}], "}"}], "0.1150617283950655`", 
      "0.00027345562802650219850694735`8.", "0.000273566`", 
      "0.040345647301854325`"},
     {
      RowBox[{"{", 
       RowBox[{"12.22311111111111`", ",", "8"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"12", ",", "8"}], "}"}], "1.8592592592592567`", 
      "0.00001793640314689225529116469`8.", "0.0000193865`", 
      "7.479931153677797`"},
     {
      RowBox[{"{", 
       RowBox[{"14.826666666666666`", ",", "8"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"16", ",", "8"}], "}"}], "7.333333333333336`", 
      "1.65226687519560770511112`8.*^-6", "5.028889999999999`*^-7", 
      "228.55498433960736`"},
     {
      RowBox[{"{", 
       RowBox[{"10.`", ",", "10"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"10", ",", "10"}], "}"}], "0.`", 
      "0.0001551075386849054701075834`8.", "0.000155092`", 
      "0.010019011235562206`"},
     {
      RowBox[{"{", 
       RowBox[{"10.958222222222222`", ",", "10"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"11", ",", "10"}], "}"}], "0.3797979797979811`", 
      "0.00006184644579762719703887319`8.", "0.0000614425`", 
      "0.6574371121409289`"},
     {
      RowBox[{"{", 
       RowBox[{"13.037777777777778`", ",", "10"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"14", ",", "10"}], "}"}], "6.873015873015868`", 
      "5.70613032627659139670896`8.*^-6", "4.24073`*^-6", 
      "34.55537905682727`"},
     {
      RowBox[{"{", 
       RowBox[{"15.64`", ",", "10"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"14", ",", "10"}], "}"}], "11.714285714285717`", "0", 
      "4.24073`*^-6", "100.`"},
     {
      RowBox[{"{", 
       RowBox[{"12.`", ",", "12"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}], "0.`", 
      "0.00003403459150377925886664376`8.", "0.0000339259`", 
      "0.32037913151680275`"},
     {
      RowBox[{"{", 
       RowBox[{"13.157333333333334`", ",", "12"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}], "1.2102564102564137`", 
      "0.00001336647959940986405476693`8.", "0.0000139907`", 
      "4.461680978007789`"},
     {
      RowBox[{"{", 
       RowBox[{"16.688177777777778`", ",", "12"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"16", ",", "12"}], "}"}], "4.301111111111111`", 
      "6.9210975243385612070833`8.*^-7", "9.49371`*^-7", 
      "27.098073099572655`"},
     {
      RowBox[{"{", 
       RowBox[{"14.`", ",", "14"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"14", ",", "14"}], "}"}], "0.`", 
      "7.09873238098485837964825`8.*^-6", "7.59497`*^-6", 
      "6.533766677355425`"},
     {
      RowBox[{"{", 
       RowBox[{"14.51431111111111`", ",", "14"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"15", ",", "14"}], "}"}], "3.237925925925929`", 
      "4.16396778111382447957372`8.*^-6", "3.22191`*^-6", 
      "29.239109134452068`"},
     {
      RowBox[{"{", 
       RowBox[{"17.133333333333333`", ",", "14"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"18", ",", "14"}], "}"}], "4.814814814814817`", 
      "5.0481424269688652470685`8.*^-7", "2.1604199999999997`*^-7", 
      "133.66486271043897`"},
     {
      RowBox[{"{", 
       RowBox[{"16.006888888888888`", ",", "16"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"16", ",", "16"}], "}"}], "0.04305555555554896`", 
      "1.93363491583283468900636`8.*^-6", "1.7283399999999999`*^-6", 
      "11.878155677287735`"},
     {
      RowBox[{"{", 
       RowBox[{"17.42`", ",", "16"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"17", ",", "16"}], "}"}], "2.4705882352941275`", 
      "6.7371776656411163070032`8.*^-7", "7.48758`*^-7", "10.02196082524506`"},
     {
      RowBox[{"{", 
       RowBox[{"18.`", ",", "18"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"18", ",", "18"}], "}"}], "0.`", "0", 
      "3.9812199999999997`*^-7", "100.`"},
     {
      RowBox[{"{", 
       RowBox[{"20.206874074074076`", ",", "20"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"20", ",", "20"}], "}"}], "1.0343703703703788`", 
      "1.8401025808583445510417`8.*^-7", "9.25733`*^-8", "98.77249496975313`"},
     {
      RowBox[{"{", 
       RowBox[{"42.63333333333333`", ",", "20"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"29", ",", "20"}], "}"}], "47.01149425287356`", "0", 
      "0.000815221`", "100.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5608569013342*^9, 3.5608570708282003`*^9, 
  3.5608575169268*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some analysis", "Section",
 CellChangeTimes->{{3.5608586903728*^9, 3.5608586915271997`*^9}}],

Cell[TextData[{
 "The derivatives, already sorted.\n\nThe function WhatDerivs below shows how \
we setup and order derivatives.  Recall that we expand z = ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"a", "+", 
     RowBox[{"\[Sqrt]", "b"}]}], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and zbar= ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"a", "-", 
     RowBox[{"\[Sqrt]", "b"}]}], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in (a, b).   mmax is the max number of derivatives in \
\[OpenCurlyDoubleQuote]a\[CloseCurlyDoubleQuote] and nmax is the max number \
of derivatives in \[OpenCurlyDoubleQuote]b\[CloseCurlyDoubleQuote]."
}], "Text",
 CellChangeTimes->{{3.5608554975922003`*^9, 3.5608555058042*^9}, {
  3.5615671577963943`*^9, 3.561567311789996*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"derivs", ",", "OrderedDerivs"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"WhatDerivs", "[", 
        RowBox[{"nder_", ",", "nmax_", ",", "mmax_"}], "]"}], ":=", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"derivs", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"m", ",", "n"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "0", ",", "nmax"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", 
                RowBox[{"mmax", "+", 
                 RowBox[{"2", 
                  RowBox[{"(", 
                   RowBox[{"nmax", "-", "n"}], ")"}]}]}], ",", "2"}], "}"}]}],
              "]"}], ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Vectors", "=", 
            RowBox[{"Thread", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Take", "[", 
                  RowBox[{"#1", ",", 
                   RowBox[{"Min", "[", 
                    RowBox[{"nders", ",", 
                    RowBox[{"Length", "[", "derivs", "]"}]}], "]"}]}], "]"}], 
                 ")"}], "&"}], "/@", 
               RowBox[{"BuildVectorTable", "[", 
                RowBox[{"FDM", ",", "RefinedBlockTable"}], "]"}]}], ",", 
              "2"}], "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"OrderedDerivs", "=", 
          RowBox[{"Sort", "[", 
           RowBox[{"derivs", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "+", 
                RowBox[{"#1", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "<", 
               RowBox[{
                RowBox[{"#2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "+", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "&"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"nder", ">", 
            RowBox[{"Length", "[", "OrderedDerivs", "]"}]}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Max components is \>\"", ",", " ", 
             RowBox[{"Length", "[", "OrderedDerivs", "]"}]}], "]"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Return", "[", 
          RowBox[{"Take", "[", 
           RowBox[{"OrderedDerivs", ",", 
            RowBox[{"Min", "[", 
             RowBox[{"nder", ",", 
              RowBox[{"Length", "[", "OrderedDerivs", "]"}]}], "]"}]}], "]"}],
           "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.556715326172423*^9, 3.5567154052411747`*^9}, {
  3.556715437349266*^9, 3.556715446647081*^9}, {3.55904591484199*^9, 
  3.559045943686418*^9}, {3.559046124710937*^9, 3.559046199308551*^9}, {
  3.559048596259035*^9, 3.55904862052085*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "choice", " ", "of", " ", 
    "derivatives", " ", "we", " ", "use", " ", "in", " ", "our", " ", 
    "largest", " ", "vector", " ", "in", " ", "the", " ", 
    RowBox[{"paper", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"WhatDerivs", "[", 
    RowBox[{"60", ",", "7", ",", "7"}], "]"}], "//", "InputForm"}]}]], "Input",
 CellChangeTimes->{{3.5608554346222*^9, 3.5608554874392*^9}, {
  3.561198756670916*^9, 3.561198759629489*^9}, {3.5615673221182547`*^9, 
  3.561567347420683*^9}}],

Cell["\<\
{{1, 0}, {1, 1}, {1, 2}, {3, 0}, {1, 3}, {3, 1}, {1, 4}, {3, 2}, {5, 0}, {1, \
5}, {3, 3}, {5, 1}, {1, 6}, {3, 4}, {5, 2}, {7, 0}, {1, 7}, {3, 5}, {5, 3}, \
{7, 1}, 
 {3, 6}, {5, 4}, {7, 2}, {9, 0}, {3, 7}, {5, 5}, {7, 3}, {9, 1}, {5, 6}, {7, \
4}, {9, 2}, {11, 0}, {5, 7}, {7, 5}, {9, 3}, {11, 1}, {7, 6}, {9, 4}, {11, 2}, 
 {13, 0}, {7, 7}, {9, 5}, {11, 3}, {13, 1}, {9, 6}, {11, 4}, {13, 2}, {15, \
0}, {11, 5}, {13, 3}, {15, 1}, {13, 4}, {15, 2}, {17, 0}, {15, 3}, {17, 1}, \
{17, 2}, 
 {19, 0}, {19, 1}, {21, 0}}\
\>", "Output",
 CellChangeTimes->{{3.5608554877312*^9, 3.5608555163316*^9}, {
  3.560856781651*^9, 3.5608567868458*^9}, {3.561198753881343*^9, 
  3.5611987600037937`*^9}}]
}, Open  ]],

Cell["\<\
The jump positions are defined by the appearance of a new b-derivative which \
first appears with no \[OpenCurlyDoubleQuote]a\[CloseCurlyDoubleQuote] \
derivatives.  \
\>", "Text",
 CellChangeTimes->{{3.5608554137102003`*^9, 3.5608554155642*^9}, {
  3.561567373800811*^9, 3.561567437545288*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"JumpList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{
       RowBox[{"WhatDerivs", "[", 
        RowBox[{"60", ",", "7", ",", "7"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"WhatDerivs", "[", 
           RowBox[{"60", ",", "7", ",", "7"}], "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"#1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ")"}], 
           "&"}]}], "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"WhatDerivs", "[", 
          RowBox[{"60", ",", "7", ",", "7"}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ")"}], 
          "&"}]}], "]"}], "]"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"JumpPositions", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"JumpList", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "-", "3"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "JumpList", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5608575926492*^9, 3.5608577180108*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "4", ",", "9", ",", "16", ",", "24", ",", "32", ",", "40", ",", 
   "48", ",", "54", ",", "58", ",", "60"}], "}"}]], "Output",
 CellChangeTimes->{{3.5608576346288*^9, 3.560857643474*^9}, {
  3.5608576777004004`*^9, 3.5608577182916*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2"}], ",", "1", ",", "6", ",", "13", ",", "21", ",", "29", 
   ",", "37", ",", "45", ",", "51", ",", "55", ",", "57"}], "}"}]], "Output",
 CellChangeTimes->{{3.5608576346288*^9, 3.560857643474*^9}, {
  3.5608576777004004`*^9, 3.5608577182916*^9}}]
}, Open  ]],

Cell["\<\
The following is useful for analysing evolution of OPE coefficients.\
\>", "Text",
 CellChangeTimes->{{3.5608557248761997`*^9, 3.5608557347492*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Operator", " ", "Lists"}], ",", " ", 
    RowBox[{"as", " ", "a", " ", "function", " ", "of", " ", "N"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"OpsLists", "=", 
     RowBox[{"Results", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"OpsLists", "[", 
    RowBox[{"[", 
     RowBox[{"-", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5608577482904*^9, 3.5608577768852*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.0000025310516356`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.000302222222222`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.081697777777778`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30.2`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.`", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.997872592592593`", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.86`", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.62`", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.326666666666666`", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.`", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.000317037037037`", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.992`", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.406666666666666`", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.26`", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.`", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.997833283950618`", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.00088888888889`", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.`", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.010355555555556`", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.22311111111111`", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.826666666666666`", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.`", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.958222222222222`", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.037777777777778`", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.64`", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.`", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.157333333333334`", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.688177777777778`", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.`", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.51431111111111`", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.133333333333333`", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.006888888888888`", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.42`", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.`", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20.206874074074076`", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42.63333333333333`", ",", "20"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5608577647328*^9}]
}, Open  ]],

Cell["\<\
This gives the OPE coefficients corresponding to a certain operator (operator \
is recognized with a slack of 0.5)\
\>", "Text",
 CellChangeTimes->{{3.5608578237008*^9, 3.5608578424052*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"posList", ",", "BadKs", ",", "GoodKs", ",", "k"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"SpitOutOpeTab", "[", 
       RowBox[{"Dim_", ",", "Sp_"}], "]"}], ":=", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"posList", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{"OpsLists", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"Select", "[", 
               RowBox[{
                RowBox[{"OpsLists", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "Dim"}], "]"}], "<", 
                    "0.5"}], ")"}], "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "Sp"}], "\[Equal]", 
                    "0"}], ")"}]}], ")"}], "&"}]}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "OpsLists", "]"}]}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"BadKs", "=", 
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"posList", ",", 
            RowBox[{"{", "}"}]}], "]"}], "//", "Flatten"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"GoodKs", "=", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"k", ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "OpsLists", "]"}]}], "}"}]}], "]"}], 
           ",", "BadKs"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k", "+", "3"}], ",", 
             RowBox[{
              RowBox[{"Results", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", 
                 RowBox[{"posList", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "1", ",", "1"}], "]"}], "]"}]}], "]"}], 
               "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "GoodKs"}], "}"}]}], "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", ")"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5595758328906193`*^9, 3.559575937423316*^9}, {
   3.5595760033374443`*^9, 3.559576027235297*^9}, {3.559576069184641*^9, 
   3.559576169787323*^9}, {3.559576212091504*^9, 3.5595762148838987`*^9}, {
   3.559576247721537*^9, 3.559576412444269*^9}, {3.559576508589815*^9, 
   3.559576508660478*^9}, 3.5608557638292*^9, {3.5608578086156*^9, 
   3.5608578088964*^9}, {3.5608583007338*^9, 3.5608583008742*^9}}],

Cell["\<\
Plot evolution of OPE coefficeitns for each operator. Some of the plots don\
\[CloseCurlyQuote]t make sense, because e.g. the operator is jumping around \
too much\
\>", "Text",
 CellChangeTimes->{{3.5608578467108*^9, 3.5608578631532*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", 
      RowBox[{"OpsLists", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"OpsLists", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "i"}], "]"}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"SpitOutOpeTab", "[", 
         RowBox[{
          RowBox[{"OpsLists", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "i"}], "]"}], "]"}], "/.", 
          RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"All", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"0.5", 
              RowBox[{"Results", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "i", ",", "5"}], "]"}], "]"}]}], 
             ",", 
             RowBox[{"1.5", 
              RowBox[{"Results", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "i", ",", "5"}], "]"}], "]"}]}]}], 
            "}"}]}], "}"}]}], ",", 
        RowBox[{"Frame", "\[Rule]", "True"}], ",", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<N\>\"", ",", "\"\<OPE\>\""}], "}"}]}], ",", 
        RowBox[{"BaseStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "->", "\"\<Arial\>\""}], ",", 
           RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "400"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.559575367617944*^9, 3.5595755112422123`*^9}, {
  3.559575613028941*^9, 3.559575653456706*^9}, {3.559575699650505*^9, 
  3.559575829218224*^9}, {3.559576415136745*^9, 3.559576453666171*^9}, {
  3.559576499270114*^9, 3.55957669024045*^9}, {3.559576733050297*^9, 
  3.559576835502838*^9}, {3.559581016849992*^9, 3.559581050036681*^9}, {
  3.559581188534068*^9, 3.559581191241054*^9}, {3.5600062021638002`*^9, 
  3.5600062188638*^9}, {3.5600062547158003`*^9, 3.5600062970628*^9}, {
  3.5600091506577997`*^9, 3.5600091531518*^9}, {3.5600159470769997`*^9, 
  3.5600159499309998`*^9}, {3.5608579078004*^9, 3.5608579105615997`*^9}, {
  3.5608579631024*^9, 3.5608579657076*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0000025310516356`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109362*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxFzmtIU3EYx/HjMrtfjS4gY7NVEkPUZW7Oud923MXpisTKYCucuIguympE
b8YhCepFJNHlTVjpyiAvIYIIjUJUqOjC1MpbFqKEEplp7qIrZf2fHTgcPnz/
z/88UkdFUbmI4zjV4rv0jT4bETkaevXcPaqNegt4t7EuJzzy39uxUj25yx5g
TsLvx9/PnyNL8PNt40mBnIzPE0+QPMssQ2Ln8YOqIPNuzHd8udRN51Pgvq9X
Vs4x70X1+l/XvX+Y5RjSntq0lnoq7NtS3BnTzGkIB5rWeOm+dMwdnnXWkzPQ
ulAuryErcE/Z51wg74Om51mclPbLxAO/+E7M+7G6XW+rI2fhYdGEjQ8xK9FR
UlbVEGFWYWfJ+N1GcjZKbXyWj6xGsMx7rImcgw+Oyo99ZA2cg4rL0r/Mubix
xyyboq7FxUHXCzF1wNze41rHfY1aAEwtYmciM6fDDks4t5udFxbdPJLmp3k9
xlpv9r+jrofsgqu0lzqP+s0Vjz5R5/FUbVIMUM/DTK0hOEU9DxyfXvODugGq
1Jd+smDAishQwzLazwhntm6ULBihcdgHYt2ETLmseZjmTTgtOZQwRvebUdV/
5lYczZshGT5iCVHPR2T5lQ0i6vmYFnV10XnOgpar397E5i14HfD5Yr0AnuK2
hCD9vwBJtuJV8dQLMTn+XhegXohq621VbN6K2viZzgh1Kzy9J9rmab8D2Oo5
e22p/wNUDR9V
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{10., 0.26},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.25, 0.75}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109362*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.000302222222222`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109518003`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Part", "::", "partw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Part \[NoBreak]\\!\\(1\\)\[NoBreak] of \
\[NoBreak]\\!\\({}\\)\[NoBreak] does not exist. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/partw\\\", ButtonNote -> \
\\\"Part::partw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.5608577803484*^9, 3.5608578099572*^9}, 
   3.5608578648380003`*^9, 3.5608579121372004`*^9, 3.5608579665968*^9, 
   3.5608583109518003`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Part", "::", "partw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Part \[NoBreak]\\!\\(1\\)\[NoBreak] of \
\[NoBreak]\\!\\({}\\)\[NoBreak] does not exist. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/partw\\\", ButtonNote -> \
\\\"Part::partw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.5608577803484*^9, 3.5608578099572*^9}, 
   3.5608578648380003`*^9, 3.5608579121372004`*^9, 3.5608579665968*^9, 
   3.5608583109518003`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Part", "::", "partw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Part \[NoBreak]\\!\\(1\\)\[NoBreak] of \
\[NoBreak]\\!\\({}\\)\[NoBreak] does not exist. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/partw\\\", ButtonNote -> \
\\\"Part::partw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.5608577803484*^9, 3.5608578099572*^9}, 
   3.5608578648380003`*^9, 3.5608579121372004`*^9, 3.5608579665968*^9, 
   3.5608583109518003`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Part :: \
partw\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.5608577803484*^9, 3.5608578099572*^9}, 
   3.5608578648380003`*^9, 3.5608579121372004`*^9, 3.5608579665968*^9, 
   3.5608583109518003`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQBWIQDQEGDmVZ7w1vS/XYQ/iGDj2pnPP+SML4Rg4XPxxW
yJeD8Y0dOmzCr+X5w/gmDiLq5Us5omF8U4dD5+yP/QmG8c0cxAu5S6Iuwvjm
DtNF+aXfvIDxLRzqt3SL/Erth/ItHXLqWmIV4Hwrh37/VKWt2TC+tYPaghgj
vQwY38ahxIy3ckojjG/r8HiF2hHpNhjfzmFTV4W5dCeMb+/wxr7y99LlML6D
Q86MHcsWvILyGxwclgc96oh5AZN3dFhiudZm3RuYvKMDy79pHkofYPJODuKf
jdYdfQ+Td3LornZ/fg4u7+yQcSbYzfwjTN7Zwdzy3PPXMD6Di8Mmp8cPU37D
5F0cXNOOXd72Cybv6tBe4h56FMZvcHXIObRmSwNc3s2h3vJAajNc3s1BSe+z
GivMPAZ3B5Mwp3POcPPdHSQ6mzn/w+U9HDKnGaWW/oXJezgIP5Zc6fcPJu/p
ULboZaEkjN/g6fBJn/uhLlzey8GryWC2AFzeyyGt9gyHKlze28F9w7XdSv9h
8t4OgueK7njD+Aw+Dg/0mayd4fI+DuffCR0Xgcv7Omw8q2Y0Cy7v63CHlTNn
BVzezyHoRu+kZiAfAHnf0OU=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{20., 0.008},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.0078125, 0.0234375}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109674*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.081697777777778`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109674*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQEuDr55Ey1clTXtwdwGF4cje47ctH2lAeEzuDqs
Crv/gYUfJu/qoGXuk5NpA5N3c5jcmMNUHgPlN7g5bC1xCrrbApN3d7B4LP3C
9486VN7dob66pqoRZh+Dh0Od3pEurl1aUHkPh2bGVwlLeLWh8p4OR7PYah6o
QPkNng66H5vK6zVg8l4OX6+fPcOsDpP3ctDWKhJmMoTJezusSOxp+s+tA5X3
dvA8KX30ySKYvI+Dx7Ogsv/iMHkfh3dSr/8quUH5DL4OXNOfH9Q5BJP3dTj0
aPcSvhSYvJ9Djv6ho6mFOvYAORRWxw==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{40., 0.00011},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.0001098635, 0.0003295905}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109674*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"30.2`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858310983*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{11., 0.010820325708804316`}, {60., 
     2.4664870146799084`*^-7}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{10., 0.0009000000000000001},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.0008844, 0.0026532}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858310983*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.`", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109986*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw9zmtIU3EYx/ElzdGLlPDCkApbZTpr5ErddLnfbk53CSarU5tUZMGscEW0
MrFWIUW+6GVSjF0CC6OFsaEVKwhmWuLKohY1F8koCIwZxWAzSuz//OHw58P3
Oc856w462w7n8Xg82b9n8V46xbA7xu3WR2PKJQvxOzt4OfGKeTWyX6wrdpPL
cbRLNh+JMYvwQT8yU/uJeQNShbZNFWPMFThxam+7YJy5Ek/eXfM7aZ8YwZzD
u3+aeTNc4WzR6zfMEjieKmfUNL8V3PdQQ8kt5hpELyauLyNLkQ512OrI29CZ
LJ4/Sd6O/JpVw98CzLWoSs0m0uQ6GD8m/Hqar8dKizSaoS5DH5p+2P3McoQP
fX1vITdAfk9lKic3Ii4sa+PICnh8z9d4yTsQl2S4SnITevOH2veRlXDPVQnu
kIHkzy5xxvffbsBQsFYyycxTIXWzZ4+UzbtVSCQHDSX0vhodc49fiqircezs
20AhdQ1K19cLllPXQOL+pcnRfi02Wq+8iNL3tejRVR+JUdchvmCJTFHXYfph
8NIo9WaUnj6/6wH1ZjieLXjuU9cjL+fqS1PXY0uEr/hMvQUhrl88RL0F4DuL
gtRb4To3esBLvRWN/cJOH3UDJv9oQ37qBsSu6jgyz4gL8okw/Y/bCG2oWzxA
3QSRrGxgmLoJ3RNnZj3UzQhIbPwAdTPumguO36a+EzcUU72L/S/mGA9S
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{10., 0.09},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.0883885, 0.2651655}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109986*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.997872592592593`", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109986*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw9zlsow2EYx/EXyenCEkZJKabmUKNp2OxnbDM7CDck/SVTLphTlEOUC2JO
mVIUUeNmkUNupCguNCljSnIutJxCSskhezz19vTt8148UeWmAqMnYyzm5/3u
v5HAIAtasn5VyP86FbPeZt9jX6O702AzNIvDP8jT0cG7dQ6CXIoy3mBp4gu5
DKthDu2AlDwD5odouzOZWo7zlDyr7I7+A/F7lvdoh7s7gW1uemPsijwTjb3B
b8su8kwIIp8Elz3kCmz69bosreQKhIycXEs6yLOwKfFnwmryLNTOrfd3D5Nn
I47nSpAq3Pd1ZiPw2iVo09G9SoS2CsV8PbkS+WpTQFsBuQoRF29xL8XkKrT3
Td3HF5Gr4eWzrAnkyNUwDMRuNZWS52D35HCipJI8B6OvXZytilyDlkn+gqia
XIPJhqEdRs1y4bH9WHL677mYt8v3kmrIteB2PxPt9eRaeFaI2CI102FpTWwu
bCDX4ej0a+yMmunB9seDPEzkeswc3Fiea8kN2Bc6V7g6o/wbKouf5g==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{25., 0.0014},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.001310195, 0.0039305849999999995`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583109986*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.86`", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110142*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{48., 0.0001338169256333709}, {50., 0.00009600908990713996}, {
     51., 0.00010500160900505432`}, {52., 0.00010447617390041496`}, {53., 
     0.00010965469694472908`}, {58., 0.00007349113737952291}, {59., 
     0.0000879863110869389}, {60., 0.0000866109518581184}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{48., 0.0014},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.001310195, 0.0039305849999999995`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110142*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.62`", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110298*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{53., 0.00002843035283621822}, {58., 0.00003443124429184944}, {
     59., 0.00003977107755903313}, {60., 0.000041144056270050486`}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{53., 4.9999999999999996`*^-6},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {4.8252550000000004`*^-6, 0.000014475765000000002`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110298*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.326666666666666`", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110453997`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{59., 2.2147294268714143`*^-6}, {60., 
     8.60258230100938*^-7}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{59., 1.*^-6},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {9.583649999999999*^-7, 2.8750949999999994`*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110453997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.`", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110453997`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw9zl1IU3EYx/GTSsUUIpuxC2uWFWGbprba1nS/vbipUwMlZnQjS8tCmzi1
CcMJMcOWGYabyCydN0F6oWmhYkFqL+yiragLrYvKGbUs2kAxejPc8z9wOHz4
/v/PefaYzKVVMRzHSdff/9+Nh4/Vs+Iyfa1buWEB2pPTeowxrqiT0b98s0AU
T06BPjFVKEoi78VaXeDP+O7uqPeh07u4KTJC/QDOTbuWUsfIB2FDgmlpJzkN
Qs4To1+k+yLU+Bv2u/3kdDRNJd1LGyYfxvTg89h0dj4TE54KO3+JnAXVnHL7
8HtyNn6XicQrC+QjUD3zDXk/kCWw9m5BiJ0/iu7lwebEl+RjuPJTkPs2QJZi
fFtQLrhGliEYCsdXdpDl6F8dexB3nXwc5fUvIHWSFejc4UzwXCbnIEPZpztj
J+fCH8iam20hK5Hpaxtw15MB7qrGzm+MuhUYsTm8dy5RV+FTqcLXxboK2b8+
S5g5NaxV1S55A3U1HAuKlVHWNZBFTt6wNFHX4JXlS8tXMqfFKbck5ynrWjS3
dRwqZz0PA+/sZhPreaiWawONrOtQYZw8UUn7tuowNBNnNLP99Tj/SG39y/bX
I+WH6dsou5+Pprsh1Tybn4+uJ5pb31kvQM+b273tbH4BgvGRjzY2vxADGSWT
F1gvRNjy+H4t6wbwDH0PY1k3IMw7HXSwXoTNxhnxGvt/EYR+7KpjvRivJ4Jy
GbtfjJqpWftW1kvg5M1fVKz7H7c3+ws=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{10., 0.011},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.01048155, 0.03144465}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110453997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.000317037037037`", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311061*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw9zk8ogwEYx/E3SVqMg3Lwp/CuKLk4GDN+NtvejaERqSWULJtmYmmY12xj
SjI12eZvkr9RHJTTSO1iiaS4OCiScnBfiOd96unp2+fy5HVbDT0JDMNIfvb3
/o0UL7aIyeoYrv7rcmRZr2UlI9QVsHuaXeMuahmm2uIzxknqShS7HnXuS2o5
+izGczFr/+8qHD2nL0czqKthYAe/RKPUQA+vdbfz/80DgeOO4OYEeQ28aRfJ
r2PkNZg8cwyJPeQKXHGSgzk/uQK+rYcj+Qy5EqLcrmDqNLkS6xGXucVNXotW
See+PEReC4vDmcgFyVUYkpX6m6l5FbZMMe9pmFyNO/PYjTxArsbnycLi7hK5
Bt7wbcKh8J8G0qS2Ju88OYf4U29/zho5B5vTlzJLzWgxcJ+54BRci+jVuMgu
uA57sfe4Q3Adtotg9Alehwxx9hu3Sl6H+0YPK6Fm6hE/87CBFfJ6FBbY9zfX
yfUo3glJMzfI9SiPlanyBW/A51zKh+2nvwFT3KDL
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{25., 0.0028},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.002762135, 0.008286405}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311061*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.992`", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110766*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQDQG2DsY1hYnr3tvaQ/h2DjK6P7k2c9tB+fYOAWtF
Z7b/coTyHRxk/pR/E1riAOE3ODg4ttyWEGqB8hkcHVbabKoSyYbqb3B0iCq3
+/FEHCbv5KCaYvXXPsMeKu/ksGqDzO1tFjB5Z4eXCsuyI+bDzHd2YBK6/pm/
DCbv4hBZ2VHGbwPT7+IQ/GOO7s/PMPe6OnjFa5y3+Qiz39VBPMXq+GwNmLyb
g8fD9gcnvkP92+DmEBtpMU/rHcz/7g5l8hpmB+bB5N0dkmaUJd74ApP3cKjg
5xNetQxmvoeDjvT9L0qJMPM9HXoOceeV2sLkPR1+hR/q8zGHyXs5nJvgz1yt
B5P3cmjv00xYrAmT93Y4miPxxAGu39vBN3URj58aTN7HIXFpk2i/PUzexyFn
1pbtb/1h8r4O/eFh1ua9MHlfh6KZieXHU2Dyfg6KXX1P9NPt7AFKqoFQ
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{30., 0.00024000000000000003`},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.000230691, 0.000692073}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110766*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.406666666666666`", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110922003`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{49., 0.000014957456628089836`}, {50., 
     0.000016903685926076504`}, {51., 0.000016378727432601935`}, {52., 
     0.000016401346539995753`}, {53., 0.000015307492802864736`}, {54., 
     0.000013103167185274984`}, {55., 9.908218328892323*^-6}, {56., 
     0.000012668986062920572`}, {57., 0.000011861469041817702`}, {58., 
     0.00001617596228935253}, {59., 0.000013802012737586657`}, {60., 
     0.000012683060397641617`}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{50., 5.5*^-6},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {5.443*^-6, 0.000016329}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583110922003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.26`", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111078*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{40., 0.}, {41., 8.211620506195645*^-6}, {42., 
     8.688771356442663*^-6}, {58., 1.5295944930099952`*^-6}, {59., 
     1.6778073943979494`*^-6}, {60., 2.078070678772023*^-6}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{40., 2.2*^-7},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {2.02393*^-7, 6.07179*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111078*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.`", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111078*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAwB2IQDQESDpUfPx77dTjLHsKXcVDOzeQ2LYLxFRyWLfCI
fM8P4ys5vOvf2dkhWgjlqzg87/aVOGGbBOWrOTCgAA2HubuVJ7ieS4HKaznI
decyV8/KgPJ1HAxm8elNjoSZr+fQ2xUz7+D6HCjfwCEmZbN6S2silG/o8FlK
RnFBIoxv5LAztqL4QzzMfmMHi5LDm6PUYPaZOFQye0f7psPkTR34FzXfludK
hvLNHErcNKMc/dOhfHMHjZ9bOsyTYXwLh6VhO9ll3fKgfEuH3ctr49R1YHwr
h5ol3gwpFTC+tYNRhqLRwXIY38bBOvlmzfkVML6tA4+h1/1pyjC+ncNW03ef
JtnB+PYOwvMKLlysgvEdHDh3L88+4wLlNzg4RCsbfgzUgsk7Ohx6sGvFRiuY
vKODjQTfpA8w9QxODiutrjOf84LJOzks4Pvr8wou7+wQY8966yfM/gZnh/LA
MslpMPMYXBxKo7h7chxg8i4OfYEOoRquMHlXhwXBDyMfwd3n6mB5JCZoK1ze
zaHZYo5/MNx8N4etbK66kXD/ujsw7C1pvOsOk3d34H617v0fuH4Ph517XNhX
wu33cDiftyZliT1M3tPB/+9EnUBLmLynQwjXg3tfYHwGL4dlwi/118LDx8sh
42JxdQPcf94OrIIvxOph5jV4O9RtZ0yssIXJ+zjcnD7zkQLcfh8H7aIW/atw
/b4Ob9PfmCyGqW/wdXhSHTi1Eu4+PwdLocXauUB5AFwd2L4=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{10., 0.0019},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.00184553, 0.00553659}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111078*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.997833283950618`", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111233997`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQDQEWDvfL9tuIXAm2h/AtHW69/Tdp3X0Y38rhFvPh
/f9eBUL51g5hKQxn/TYGQfk2DuUTY5RlTsHkbR1eLP735e+OECjfzmFlsO0z
rVYY395hqcnkH8s+wcx3cJDYt6fg5BGofIODg2rZsdy44zD1jg4bt9WG7doO
k3d0kDWZvLioCybv5CC5iU2qKRQm7+QgN7Xp6+csmLyzw4I3Lwx/RcLknR3+
3tkhYJMNk3dxWD2rPYnfHCbv4lA26fjzKzYweVcHM83uQA0rmLyrA++T113W
cHk3B55JE9bvtIPJuznsb849bGMBk3d3uNQm/2UqXN7dQS/Z0KrfEibv4fAn
guefkxNM3sPh9TS2S962MHlPh6KSmp27YPwGT4d+s75fM+HyXg4tu6c3FsLl
vRwme6gdnAiX93ZQVpWffN8MJu/tUGv4XvmDG0zexyEjuCPdC+aeBh8HCb/9
GybA/efrwLauUvkOPHx8HVgiNmxhtofJ+zn82HR8ijzQPgDPz6BI
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{25., 0.0006500000000000001},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.00061763, 0.0018528899999999998`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111233997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.00088888888889`", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311139*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQEODqHmDU7ppyTswdwGB4cQ5kYvdSlJCJ/B0aFt
UfSHp6yyUHlHB+H5Wv8sC8Wh8k4OXy51bYy/CVXf4OTQZXv/ruEcUai8swNn
ZfuHbd8FoPLODsW7pQKuuUP5DC4OloGHAoqURKDyLg4F28MfyTDC9Ls61Ob0
1vvfhcm7Oqy9tfbE/VyY+9wcnoQHsq4Qk4LKuzkcklj8VOYdTN7dQWWVT9em
bzB5dwelR8svPz4Jk/dw4FG/e2LiGpj/PRy4y+bOPvEYymfwdPC+uP/xCQ2Y
/zwdZiS2z0tQhun3cvCMkVOdZwyT93JIjFjIo6UGk/d2kF3iIqTcCDPf20HG
rm7L9gkw830cHn5+eKkSLu/jIP7fTlLMCSbv6zBl56XtfF7Q8G7wdagyCPVr
54DJ+zk4HimZ4swkYQ8AsrV1MQ==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{35., 0.00005},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.0000458992, 0.0001376976}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311139*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.`", ",", "8"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111546*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw90G9IE3Ecx/FrS5ZLDG3eQmo4SwsbmS6Xbep9nO7/ZrhCTEqyqKZJWyJk
RCTDCLKkehKo1AYajGAZupYjRjKifFLNimDZosToyT3YyOiPVob37eA4Xrx/
3y93pzzidh4TMQxTvnz/e65cxeiQN/nbfzZzK94GvuS1vOXGfsElOD/Z7XzX
3ShYhbLt4tBCpk3wDtwaTLTF75gF70Qi6+5bo98quAznRoa0OZvtgssx9CPi
6uugrkahNDLdGiTvgkx1+lBFkPZXYPZ4m+ewkqzB9EAPJ8ql87sxIhpzKxTk
SnRey0+/UVoE7wHv/iUZTpK1mMPnB+KjZB34l6vydAXkKjRVdj2N/6HvqUYs
7PBcWSTXQPfEWywbJ3OIRx+z97+YBAOyvrGWq18F9wKDXttappnO1yKib8i7
XiO4txadysmbTIrm9ZCGXdk+OXU93mvm9I++U6/Dw2Smc34d9TpEdcOSfRtp
fz3WTIX4e1nU65E7eyY4mqZ5A9gDYu/eBXo/A2IBn/kgT92Irlbf2QBL80Yk
1fLYwHrab0J/QvOM+0bzJqhCMx8myIwZl0rjxvBv6mZcUH9c7JHQvAXa/LQr
WkT7LfDOvMo4VUjdiowNHjapoG5FY9HJLbcLqNvgPVH6PJlN3YYX0U+cX0Td
Dj5ysSokpW5HSmaoXtpE3QEt2z51+f//c0C1NZDKWU29AUvzo/388v6/62rL
aQ==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{10., 0.00038},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.0003671935, 0.0011015805}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111546*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.010355555555556`", ",", "8"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111546*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQFWDvzv1nVum6RpD+HbO2SfszdR8NCH8h0crh8y
zksWM4DwGxwcZD/q7f0oCuUzODpsZJUxZWuAyTs6MK7PnWCtZwiVd3JYfMp7
mmYylN/g5ODZupV17RGYvLPDP4/E0zMDjaDyzg43t1RO3KMG5TO4ODjcuFe+
Qhkm7+KgGTdV2U4QJu/qYPD2610lBZi8q4NZ1fM1Ho9g5rs57K25LrnmAsx+
N4d3T0uafH/B5N0dJM6xdcy+CZN3d/BtTpX3+QmT93Dgd7/8f8tVmLyHg9+3
dpc3L2Dyng63bqkfOArjN3g6LJ78Of35S5i8l0OsieeW369g8l4OrE9ZOe89
h8l7O2jP9+bPZYK539vBJI9n57LjMHkfhzdd8zt2fofp93F4xxm41QFmHoOv
g7DFpbXPWGH6fR3+hby76PQYJu/nEKyx6del14b2AFwbh9E=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{30., 0.00014000000000000001`},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.000136783, 0.00041034899999999996`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111702003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.22311111111111`", ",", "8"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111702003`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQEuDqWLXx4XXPTDDsxtcHF4zLhd4qYhlM/g6lB2
OHeyVjpM3tWBhe/Mqqh7b6Hybg6bNb0X3Xj+Airv5nA3zPW2BgdM3t3hxepz
9luXPofKuzvYRubWzN37Girv4WCimyvxad5LqLyHg/XVFSnHvryHyns6aMou
NpBc8wEq7+lQ80tTjYH1I1Tey6Huh37SClEov8HLwYt7S4djMEze22H1hLs7
p1Z8gsp7OwRdL7p7PPUzVN7HQYnrg/grKZi8j4P5NdvbvNVQPoOvQ07CxMRV
v79A5X0d5G7Z+Hefgcn7OTBuU7A9cu6THQCa72eP
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{40., 9.999999999999999*^-6},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {9.69325*^-6, 0.000029079750000000002`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111702003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.826666666666666`", ",", "8"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111858*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{56., 1.560399910314049*^-6}, {57., 8.597038248107511*^-7}, {
     58., 0.}, {59., 1.6753132130187705`*^-6}, {60., 
     1.6522668751956077`*^-6}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{56., 2.6*^-7},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {2.5144449999999995`*^-7, 7.543334999999999*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583111858*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.`", ",", "10"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112014*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAwBGIQDQEaDgwoQAuNr4PG13PgnX4vZQOfkT2Eb+AQPjcl
J9NTFco3RFNv5JD/4fAjIRtlqLyxg9RLq+s+B5SgfBOH5ZN3d3L0yUL5pg4H
pWsu/MmHyZs55Pd4yAdPgplv7hB8XiFG/imMb+EQ+/bEgp9w9ZYOOQExDzKz
JaB8K4cAdlGtgxUw860dFmy4sT3mkTyUb+PQf/t577ILclC+rYOuwt2EV2dg
8nYODFwZESa2ilC+vYNajRmHuRLMPw4Oz15kWBcUqED4DQ4O1xrChGbPgMk7
OjzalVkhdB3qvgZHh9acgO3/IqHqGZwc+vs1b71zgqpvcHLI7t3Pl24Ck3d2
yHXtr3/5Cybv7DDvb8Z0s1sw810c0hcwLjKSh9nv4nA3Kj3OeypMv6sDd3ef
xKwGmLyrg8Gsyp1rT8Pk3Rw6F84XjhaBybs5WOlrJ4kowuTdHcrDJJfnNMLk
3R1q9RzsI2fD5D0cuI1N/25aDZP3cDg6t2dGTBpM3tMhbrr87ahXMPd7Okzs
Xm++6SfM/V4Oii8eL5jNBdPv5WAkfGbp8v8weW8Hq2nyzCsNYfLeDitk5lUU
bYGZ7+Pw53HTdn9vmLyPw8lDDEEfuWHyvg6/VGa2/3CFyfs6cE9/eehfJ0ze
z8Hu29o53SEq9gAHHbaf
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{20., 0.00008},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.000077546, 0.00023263800000000002`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112014*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.958222222222222`", ",", "10"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311217*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQDQEWDvlfPVRl7GXsIXxLB13Vj315D6WhfCuHacdD
hX69k4DyrR0O9//XidwBk7dx+La/oUlhNYxv69B0ZWFgSjDMPDuHt6+04pdd
gMnbO5xiLU10D5CE8h0cHv+xZLukIwrhNzg4GDC1qHQrQvkMjg4bYhzvqa4T
hso7Oqj8PjpDzATKZ3BymFHN82F5DkzeycFU7iNf2CxBqLyzg0T7/pn6j/ig
8s4OTPND5KTz+KHyLg5xyRweZ5gEoPIuDolrD5cZKEL5DK4O9WdFN5W8hKpv
cHV46abJ4XwNJu/mINsuxZ8hDrWvwc1hwtT6ZusimLy7Q/5kqanOt2Dmuzvs
u1ZasSwLJu/hsOHOWt1JXTB5D4ej/vaJ4gkweU+HTomqe9UBMHlPh1WR6xeZ
e8DkvRx2K0gv7XSAyXs5aHYfbjwXDJP3drhQGp6wkg8m7+1Qma5boQCzj8HH
wcI+tU5ZEybv45C72ef2V1eYvK9D1pf2UuMzMP/7OlQxzdSeHAiT93PoktC6
WWgmYA8ANHmMvA==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{25., 0.000032},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.00003072125, 0.00009216375000000002}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311217*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.037777777777778`", ",", "10"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311217*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{54., 4.682523816111901*^-6}, {55., 3.4148318924607258`*^-6}, {
     56., 5.3063953152731645`*^-6}, {57., 5.391410561476953*^-6}, {58., 
     4.244238699862473*^-6}, {59., 5.647148095876709*^-6}, {60., 
     5.706130326276591*^-6}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{54., 2.2*^-6},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {2.120365*^-6, 6.3610950000000005`*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112326*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.64`", ",", "10"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112326*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[{{59., 0.}, {60., 0.}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{59., 2.2*^-6},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {2.120365*^-6, 6.3610950000000005`*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112326*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.`", ",", "12"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112482*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQBWIQDQEqDhPW1rM/1rW0h/ANHbj2JN/fPFEQyjdyqD7d
8oU5hA3KN3bYxCo26VUFK5Rv4iB5OK/gkjYnlG/qkLfKVT80nBHKN3M4oy2V
uq7hkx2Eb+7AgAIs0PiWDtldVgumxnFB9Vs51OsnTphwgAPKt3Y4vLE6ceYM
mP02Du6vEg4bX2KH8m0dxFUMpkSIsED5dg5yfdnf/urA+PYOzM+ZM54HMkP5
Dg5zr318d06DCcJvcHC4c/Cbr/E/Bqi8o8OZi0+sb/pC/d/g6PDO171jIgNM
v5PDsRUee3YrQt3T4ORQFffn9v9OmLyzwwmp3uQNMlD7G5wdXncHvTnnAXOP
i8MZCWMhs3cw+10cdDlDHP1LYOHn6vBNXiio4QqU3+DqsP3c4wfrHGDuc3MI
yDET6d4G0+/m8OemZrfIESifwd0hZ17IR7M5MP3uDm/0vrAEHYbp93Colc4K
ElSB8hs8HPLPVFltuQCz39NB8YbStDvOUP80eDq4JmkcvcwP85+XQ+CKiTZN
l2H2ezkcdsurafkNs9/bwcbdPyN4FUze24HBeXN59/X/0PTg43By9reXfNYw
eR+H/CiOuZMfw/T7OoQ8uGI4wwom7+uw1vtpAft3mPv9HHwErq/gvsFoDwBF
yKz6
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{10., 0.000017},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.00001696295, 0.000050888849999999996`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112482*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.157333333333334`", ",", "12"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112637997`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQEODgzIoAGNz+DowLI5Z5pawAs7iLwjmryTw24f
wz2N2+5D5Z3Q5J3RzHd2mHJ06irJeRch6hlcHNyCbCbnPYGZ7+IgmhW3gHsl
lM/g6lAvsiihLPIlVN7VoWYd+9lps55B5d0cfjHPW2GY9hQq7+aQ90soK6kL
pt/dwcnX4dLLdqj6BneHLMtbjy4dh8l7ODQuNHldXPkKKu/hwKO3ZUbNHCif
wdPhhfbVW3xrX0PlPR2yTixe58jxBirv5TDh7ekWyUAov8HLYXn4t3kbj0HV
M3g7iE5bwNf6Eabf28Fhxcm0bydh8j4OrJvYzvFtgcn7OChfX1wsvAom7+sg
W5y8yO4dzHxfB4MJjn5eXTB5P4eNAfu+CwHdAwBuvXpA
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{35., 7.*^-6},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {6.99535*^-6, 0.00002098605}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112637997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.688177777777778`", ",", "12"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112794*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{54., 4.384421129576438*^-7}, {55., 5.511582146427596*^-7}, {
     56., 4.55849237378365*^-7}, {57., 9.158832055413167*^-7}, {58., 0.}, {
     59., 5.930867090575736*^-7}, {60., 6.921097524338561*^-7}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{54., 5.*^-7},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {4.746855*^-7, 1.4240565*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583112794*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.`", ",", "14"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311295*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQDQEqDgwowBiNb+rw9GPwB1PZF3YQvpmDgYXtxYN1
r6F8c4eA17+avy9+C+VbOCRYyETGTvkI5VuimWflwLTh945oyQtQeWuHBm3T
zslr7kD5NmjqbR3eSP34pyfyGCpvhyZvj8Z3QOU3ODis9HtR9/7jU6h+RzR5
ND6DE5o8Gp/BGU0ejc/g4mASZ9K2yu4uxL4GIF/4DNc864dQ+10dPmW7165e
8gAq7+pQkdrp9j/9EVTezYHv5alkLa6bUHk3hwf56b7m265D5d0d9HOWtv0T
vweVd3dYuFR3XdwDmH4Ph7bPnU/j/kHDq8HD4fA3Y66mUqh7GDwd/h0O8lv4
/SpU3tPB5o144qUVMPO9HI6qFR0+VAKz38thd91qgY31N6Dy3g6rHv85ab0Z
pt/bYVkf60PfzbD48XHgqLt0RmQOTL+Pg5Nkj29FwzWovK9D9ZuSTWdEbkPl
fR388riUZhTCwsfPYZHl800mx+7aAQArkJfm
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{10., 3.8*^-6},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {3.797485*^-6, 0.000011392455}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311295*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.51431111111111`", ",", "14"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311295*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQAGIQDQYNTg7Pf8yV3Btyyw4i4OzwdauEyzajRxB+g7PD
hx9R5xXsH0LlXRw8qh0d1vddhMq7OOy9ax5cnnAJKu/qIC1q27o1GCbv6tC6
LDJesvYyVN7NoXlX8yHW21B+g5vDTqezfY5cMHl3h5dHpttIroTJuzskr/15
8b8iTN7DwUpFysKgEWa+h8M7acsOttrzUHlPh7P5Gbuk1E5D5T0dLgt29bF7
nYLKezmUJZvUdntA+Q1eDmzeDBuslsPkvR00i+VW/P0Hs9/bgSvxhsv+eJj/
fByeV23qOmkAk/dxmMXMJejSA3UPg6/DZrtpPZKMUPUNvg6hu//cFVoHk/dz
2Lugdz9b+UU7ALW/cDI=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{40., 1.6999999999999998`*^-6},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {1.610955*^-6, 4.832865*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583113106003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17.133333333333333`", ",", "14"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583113106003`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{54., 8.15697054601712*^-7}, {55., 8.577529359751955*^-7}, {56.,
      6.68602939171325*^-7}, {57., 0.}, {58., 6.411696355851057*^-7}, {59., 
     4.29758035050926*^-7}, {60., 5.048142426968865*^-7}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{54., 1.1*^-7},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {1.0802099999999999`*^-7, 3.2406299999999993`*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583113106003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.006888888888888`", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583113262*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQDQG2DgwowM7BkmWjAd+Fs3YQvr3DysWRUiUa56B8
B4eF4tmqPtkXIPwGBzT9jqj8BkeHsJB5bHw556H6nRymdtuL/uI6DdXv5FDZ
qDGhav4JqLyzw7HoD7vDgrZC5Z0dVrU49s0P2wWVd0EzH43P4Iom7+pwRuqm
TMHzPVD9bg7Xzp33DzA8AjXfzYHDtES28xqUz+DucNjqa1pk3iGovDua+R5o
5ns4VKra1lVMPgzV7+lwq+joM8tXR6H6PR02J3XMvBQO5TN4ORz4qT7zfzvM
fi+HZc57xD5Xw+z3djDI2sq5fR/Mfm80+30cfmbXncwLg8n7OOw9Fey97x3M
fl8HO+k7ZyX374fK+zokCd7wiP+3DSrv5zA7qJiz2OKAHQCQTnMp
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{30., 9.*^-7},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {8.641699999999999*^-7, 2.59251*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583113262*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17.42`", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583113417997`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{45., 0.}, {46., 0.}, {47., 0.}, {48., 0.}, {54., 
     6.655436204783439*^-7}, {55., 5.320602296964007*^-7}, {56., 
     6.28125372440515*^-7}, {57., 7.748030180577423*^-7}, {58., 
     6.394341284434279*^-7}, {59., 7.00403303995538*^-7}, {60., 
     6.737177665641116*^-7}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{46., 3.8*^-7},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {3.74379*^-7, 1.123137*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583113417997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.`", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583113574*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQEuDlXcC5wSODbYgbkNLg4fn+eHbti8GsJncHVg
QAYNaHwGNzR5ND6DO5q8u4P0BfZFBf/nQM33QJNH4zN4osmj8Rm80OS9HA61
qQvk3Z8ENd/bYX2uwd1vS2ZB/eeNpt8HTT8an8HXgVtkf03rlwVQ/b5o8n5w
PgCojSll
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{40., 2.*^-7},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {1.9906099999999998`*^-7, 5.971829999999999*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.5608583113574*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20.206874074074076`", ",", "20"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311373*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{41., 0.}, {45., 0.}, {46., 0.}, {47., 
     2.1702133050092515`*^-7}, {48., 2.551187007571062*^-7}, {49., 0.}, {50., 
     1.079033155969975*^-7}, {51., 1.2026717728223364`*^-7}, {52., 
     1.3573348270012587`*^-7}, {53., 9.04962757637502*^-8}, {54., 0.}, {55., 
     2.6466928715384274`*^-7}, {56., 1.571413635715615*^-7}, {57., 
     1.2701672433256015`*^-7}, {58., 0.}, {59., 2.2238840367595344`*^-7}, {
     60., 1.8401025808583446`*^-7}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{45., 5.*^-8},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {4.628665*^-8, 1.3885995*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311373*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"42.63333333333333`", ",", "20"}], "}"}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311373*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[{{60., 0.}, {60., 0.}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 0.00045000000000000004`},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"OPE\"", TraditionalForm]},
  ImageSize->400,
  PlotRange->{All, {0.0004076105, 0.0012228315}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.5608577803171997`*^9, 3.5608578099416*^9}, 
   3.5608578648224*^9, 3.5608579121216*^9, 3.5608579665188*^9, 
   3.560858311373*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Look at OPE convergence", "Subsection",
 CellChangeTimes->{{3.5608583856112003`*^9, 3.5608583900104*^9}}],

Cell["\<\
Run it, it\[CloseCurlyQuote]ll complain but its fine. Result is a table with \
operator, and OPE variation in percentage between the last two jumps, which \
are at\
\>", "Text",
 CellChangeTimes->{{3.5608584106336*^9, 3.5608584155008*^9}, {
  3.5608584478084*^9, 3.5608584651400003`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JumpPositions", "[", 
  RowBox[{"[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5608584665284*^9, 3.5608584718636*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"57", ",", "55"}], "}"}]], "Output",
 CellChangeTimes->{3.5608584720352*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SpitOutOpeTab", "[", 
   RowBox[{
    RowBox[{"OpsLists", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], "/.", 
    RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5608586106568003`*^9, 3.5608586248059998`*^9}, {
  3.5608586562868*^9, 3.5608586575036*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60", ",", "0.4999996511523659981`8."}], "}"}]], "Output",
 CellChangeTimes->{{3.5608586182228003`*^9, 3.5608586249776*^9}, 
   3.5608586580964003`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CutOff", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"SpitOutOpeTab", "[", 
           RowBox[{
            RowBox[{"OpsLists", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "i"}], "]"}], "]"}], "/.", 
            RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"#1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
             RowBox[{"JumpPositions", "[", 
              RowBox[{"[", 
               RowBox[{"-", "2"}], "]"}], "]"}]}], ")"}], "&"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"SpitOutOpeTab", "[", 
         RowBox[{
          RowBox[{"OpsLists", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "i"}], "]"}], "]"}], "/.", 
          RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"OpsLists", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OPEVariation", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"%", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"%", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Abs", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"%", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], "-", 
           RowBox[{"%", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], 
          RowBox[{"%", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]], "]"}], "*", "100"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OPEVariation", "//", "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"OPEVariation", ",", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"OPEVariation", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"#1", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "<", "CutOff"}], ")"}], "&"}]}],
          "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Select", "[", 
        RowBox[{"OPEVariation", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#1", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "<", "CutOff"}], ")"}], "&"}]}], 
        "]"}], "]"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmp1", "=", 
   RowBox[{
    RowBox[{"OPEVariation", "[", 
     RowBox[{"[", "%", "]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmp2", "=", 
   RowBox[{"OpsLists", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "%%"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp2", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"tmp2", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"tmp1", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "tmp1", "]"}]}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.5600098803478003`*^9, 3.5600101142388*^9}, {
  3.5600101708788*^9, 3.5600102280868*^9}, {3.5600102986428003`*^9, 
  3.5600103152268*^9}, {3.5600103506638002`*^9, 3.5600103820548*^9}, {
  3.5600106369448*^9, 3.5600106794508*^9}, {3.5600115705488*^9, 
  3.5600115817108*^9}, {3.5600122283848*^9, 3.5600122284698*^9}, {
  3.5607952531568003`*^9, 3.5607952607092*^9}, {3.5607954629596*^9, 
  3.5607954631156*^9}, {3.5607956261844*^9, 3.5607956298816*^9}, {
  3.5608584276219997`*^9, 3.5608584337528*^9}, {3.5608585551052*^9, 
  3.5608585923112*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Part", "::", "partw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Part \[NoBreak]\\!\\(1\\)\[NoBreak] of \
\[NoBreak]\\!\\({}\\)\[NoBreak] does not exist. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/partw\\\", ButtonNote -> \
\\\"Part::partw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.5608583939416*^9, 3.5608584341116*^9, {3.5608585719844*^9, 
   3.5608585929040003`*^9}, 3.5608586763484*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Part", "::", "partw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Part \[NoBreak]\\!\\(1\\)\[NoBreak] of \
\[NoBreak]\\!\\({}\\)\[NoBreak] does not exist. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/partw\\\", ButtonNote -> \
\\\"Part::partw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.5608583939416*^9, 3.5608584341116*^9, {3.5608585719844*^9, 
   3.5608585929040003`*^9}, 3.5608586763484*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Part", "::", "partw"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Part \[NoBreak]\\!\\(1\\)\[NoBreak] of \
\[NoBreak]\\!\\({}\\)\[NoBreak] does not exist. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/partw\\\", ButtonNote -> \
\\\"Part::partw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.5608583939416*^9, 3.5608584341116*^9, {3.5608585719844*^9, 
   3.5608585929040003`*^9}, 3.5608586763484*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Part :: \
partw\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.5608583939416*^9, 3.5608584341116*^9, {3.5608585719844*^9, 
   3.5608585929040003`*^9}, 3.5608586763484*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Power", "::", "infy"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Infinite expression \[NoBreak]\\!\\(1\\/0\\)\[NoBreak] \
encountered. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.5608583939416*^9, 3.5608584341116*^9, {3.5608585719844*^9, 
   3.5608585929040003`*^9}, 3.5608586768008003`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Power", "::", "infy"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Infinite expression \[NoBreak]\\!\\(1\\/0\\)\[NoBreak] \
encountered. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.5608583939416*^9, 3.5608584341116*^9, {3.5608585719844*^9, 
   3.5608585929040003`*^9}, 3.5608586768008003`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Infinity", "::", "indet"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Indeterminate expression \[NoBreak]\\!\\(0\\\\ \
ComplexInfinity\\)\[NoBreak] encountered. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/indet\\\", ButtonNote -> \
\\\"Infinity::indet\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.5608583939416*^9, 3.5608584341116*^9, {3.5608585719844*^9, 
   3.5608585929040003`*^9}, 3.5608586768008003`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Power", "::", "infy"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Infinite expression \[NoBreak]\\!\\(1\\/0\\)\[NoBreak] \
encountered. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.5608583939416*^9, 3.5608584341116*^9, {3.5608585719844*^9, 
   3.5608585929040003`*^9}, 3.5608586768008003`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Power :: \
infy\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.5608583939416*^9, 3.5608584341116*^9, {3.5608585719844*^9, 
   3.5608585929040003`*^9}, 3.5608586768008003`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.0000025310516356`", "0", "0.0004547150915531681`2.3567073977951893"},
     {"4.000302222222222`", "0", "0.0026566818114214018`3.1233095467708125"},
     {"8.081697777777778`", "0", "2.8360478161506237692`6.151683553172611"},
     {"2.`", "2", "0.0006962983148537793`2.5417653484551703"},
     {"5.997872592592593`", "2", "0.0240728199503018167`4.080392437585232"},
     {"4.`", "4", "0.0052220591205089019`3.416789110107344"},
     {"5.000317037037037`", "4", "0.0397055053074201608`4.297820731725608"},
     {"7.992`", "4", "0.8336199591196217823`5.619938108602102"},
     {"11.406666666666666`", "4", "21.8783320567114012746`7.038984213853994"},
     {"6.`", "6", "0.0005655689870068703`2.4514531349982924"},
     {"6.997833283950618`", "6", "0.1894315898586326806`4.975600495849938"},
     {"10.00088888888889`", "6", "2.3177269023369935291`6.054081382816081"},
     {"8.`", "8", "0.1996781130856661326`4.999300468370224"},
     {"9.010355555555556`", "8", "0.7884538642452794757`5.595746290346034"},
     {"12.22311111111111`", "8", "3.1364794791339232843`6.182000151922791"},
     {"10.`", "10", "1.8426545810383789165`5.956484224633596"},
     {"10.958222222222222`", "10", "2.0162204171301407009`5.994838783235338"},
     {"13.037777777777778`", "10", "40.1550315677945888343`7.302709975998471"},
     {"12.`", "12", "10.7764500720428580771`6.731445725481061"},
     {"13.157333333333334`", "12", "0.8655371453174096205`5.636255715091875"},
     {"16.688177777777778`", "12", 
      "20.3654893310533253222`7.0078648538782495"},
     {"14.`", "14", "32.3318816324545546342`7.0869364967132364"},
     {"14.51431111111111`", "14", "5.2050863742879696942`6.393361207755902"},
     {"17.133333333333333`", "14", "69.9145672659298285487`7.313307064496476"},
     {"17.42`", "16", "21.0262433170122771387`7.021731690125961"},
     {"20.206874074074076`", "20", "43.8339850761926654043`7.182919446552278"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5608583945188*^9, 3.5608584345796003`*^9, {3.5608585724835997`*^9, 
   3.5608585933719997`*^9}, 3.5608586768164*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 844},
WindowMargins->{{-9, Automatic}, {Automatic, -8}},
FrontEndVersion->"8.0 for Microsoft Windows (32-bit) (October 6, 2011)",
StyleDefinitions->"MyPastel.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 224, 5, 65, "Title"],
Cell[806, 29, 92, 1, 30, "Text"],
Cell[901, 32, 1974, 47, 122, "Input"],
Cell[CellGroupData[{
Cell[2900, 83, 863, 20, 102, "Input"],
Cell[3766, 105, 147, 4, 40, "Output"],
Cell[3916, 111, 147, 4, 40, "Output"],
Cell[4066, 117, 124, 3, 40, "Output"]
}, Open  ]],
Cell[4205, 123, 91, 1, 30, "Text"],
Cell[4299, 126, 328, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[4652, 136, 811, 25, 62, "Input"],
Cell[5466, 163, 27096, 822, 252, "Output"],
Cell[32565, 987, 93074, 2802, 258, "Output"]
}, Open  ]],
Cell[125654, 3792, 164, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[125843, 3799, 299, 8, 41, "Input"],
Cell[126145, 3809, 18977, 318, 245, "Output"]
}, Open  ]],
Cell[145137, 4130, 281, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[145443, 4139, 207, 5, 41, "Input"],
Cell[145653, 4146, 9460, 260, 607, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155150, 4411, 98, 1, 75, "Section"],
Cell[155251, 4414, 822, 21, 98, "Text"],
Cell[156076, 4437, 3399, 84, 242, "Input"],
Cell[CellGroupData[{
Cell[159500, 4525, 605, 13, 62, "Input"],
Cell[160108, 4540, 700, 13, 88, "Output"]
}, Open  ]],
Cell[160823, 4556, 305, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[161153, 4566, 1533, 45, 82, "Input"],
Cell[162689, 4613, 288, 6, 40, "Output"],
Cell[162980, 4621, 304, 6, 40, "Output"]
}, Open  ]],
Cell[163299, 4630, 158, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[163482, 4637, 581, 17, 82, "Input"],
Cell[164066, 4656, 2653, 75, 79, "Output"]
}, Open  ]],
Cell[166734, 4734, 200, 4, 30, "Text"],
Cell[166937, 4740, 3410, 85, 182, "Input"],
Cell[170350, 4827, 249, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[170624, 4836, 2732, 66, 122, "Input"],
Cell[CellGroupData[{
Cell[173381, 4906, 244, 5, 23, "Print"],
Cell[173628, 4913, 1389, 30, 268, "Print"],
Cell[175020, 4945, 247, 5, 23, "Print"]
}, Open  ]],
Cell[175282, 4953, 585, 12, 21, "Message"],
Cell[175870, 4967, 585, 12, 21, "Message"],
Cell[176458, 4981, 585, 12, 21, "Message"],
Cell[177046, 4995, 648, 13, 21, "Message"],
Cell[CellGroupData[{
Cell[177719, 5012, 1290, 28, 258, "Print"],
Cell[179012, 5042, 243, 5, 23, "Print"],
Cell[179258, 5049, 1001, 23, 248, "Print"],
Cell[180262, 5074, 229, 5, 23, "Print"],
Cell[180494, 5081, 717, 18, 253, "Print"],
Cell[181214, 5101, 228, 5, 23, "Print"],
Cell[181445, 5108, 1382, 29, 263, "Print"],
Cell[182830, 5139, 243, 5, 23, "Print"],
Cell[183076, 5146, 1216, 26, 253, "Print"],
Cell[184295, 5174, 230, 5, 23, "Print"],
Cell[184528, 5181, 916, 20, 253, "Print"],
Cell[185447, 5203, 231, 5, 23, "Print"],
Cell[185681, 5210, 813, 18, 244, "Print"],
Cell[186497, 5230, 248, 5, 23, "Print"],
Cell[186748, 5237, 732, 18, 238, "Print"],
Cell[187483, 5257, 232, 5, 23, "Print"],
Cell[187718, 5264, 1426, 30, 258, "Print"],
Cell[189147, 5296, 242, 5, 23, "Print"],
Cell[189392, 5303, 1188, 26, 258, "Print"],
Cell[190583, 5331, 231, 5, 23, "Print"],
Cell[190817, 5338, 1161, 25, 253, "Print"],
Cell[191981, 5365, 248, 5, 23, "Print"],
Cell[192232, 5372, 1069, 23, 245, "Print"],
Cell[193304, 5397, 231, 5, 23, "Print"],
Cell[193538, 5404, 817, 19, 252, "Print"],
Cell[194358, 5425, 228, 5, 23, "Print"],
Cell[194589, 5432, 1439, 30, 259, "Print"],
Cell[196031, 5464, 247, 5, 23, "Print"],
Cell[196281, 5471, 1230, 26, 253, "Print"],
Cell[197514, 5499, 242, 5, 23, "Print"],
Cell[197759, 5506, 1118, 25, 248, "Print"],
Cell[198880, 5533, 228, 5, 23, "Print"],
Cell[199111, 5540, 1400, 30, 261, "Print"],
Cell[200514, 5572, 243, 5, 23, "Print"],
Cell[200760, 5579, 1169, 25, 249, "Print"],
Cell[201932, 5606, 247, 5, 23, "Print"],
Cell[202182, 5613, 1038, 23, 243, "Print"],
Cell[203223, 5638, 244, 5, 23, "Print"],
Cell[203470, 5645, 809, 19, 247, "Print"],
Cell[204282, 5666, 230, 5, 23, "Print"],
Cell[204515, 5673, 1365, 29, 248, "Print"],
Cell[205883, 5704, 244, 5, 23, "Print"],
Cell[206130, 5711, 1240, 27, 249, "Print"],
Cell[207373, 5740, 244, 5, 23, "Print"],
Cell[207620, 5747, 885, 20, 247, "Print"],
Cell[208508, 5769, 232, 5, 23, "Print"],
Cell[208743, 5776, 670, 16, 243, "Print"],
Cell[209416, 5794, 230, 5, 23, "Print"],
Cell[209649, 5801, 1353, 29, 246, "Print"],
Cell[211005, 5832, 249, 5, 23, "Print"],
Cell[211257, 5839, 1077, 24, 243, "Print"],
Cell[212337, 5865, 245, 5, 23, "Print"],
Cell[212585, 5872, 844, 19, 246, "Print"],
Cell[213432, 5893, 229, 5, 23, "Print"],
Cell[213664, 5900, 1189, 26, 243, "Print"],
Cell[214856, 5928, 243, 5, 23, "Print"],
Cell[215102, 5935, 1070, 24, 242, "Print"],
Cell[216175, 5961, 249, 5, 23, "Print"],
Cell[216427, 5968, 868, 19, 242, "Print"],
Cell[217298, 5989, 245, 5, 23, "Print"],
Cell[217546, 5996, 1089, 24, 242, "Print"],
Cell[218638, 6022, 236, 5, 23, "Print"],
Cell[218877, 6029, 921, 21, 245, "Print"],
Cell[219801, 6052, 230, 5, 23, "Print"],
Cell[220034, 6059, 874, 21, 242, "Print"],
Cell[220911, 6082, 244, 5, 23, "Print"],
Cell[221158, 6089, 1086, 23, 242, "Print"],
Cell[222247, 6114, 243, 5, 23, "Print"],
Cell[222493, 6121, 672, 16, 253, "Print"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[223214, 6143, 111, 1, 28, "Subsection"],
Cell[223328, 6146, 298, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[223651, 6156, 242, 7, 41, "Input"],
Cell[223896, 6165, 115, 3, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224048, 6173, 430, 12, 41, "Input"],
Cell[224481, 6187, 191, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224709, 6196, 4966, 147, 220, "Input"],
Cell[229678, 6345, 556, 12, 21, "Message"],
Cell[230237, 6359, 556, 12, 21, "Message"],
Cell[230796, 6373, 556, 12, 21, "Message"],
Cell[231355, 6387, 619, 13, 21, "Message"],
Cell[231977, 6402, 540, 12, 40, "Message"],
Cell[232520, 6416, 540, 12, 40, "Message"],
Cell[233063, 6430, 570, 12, 21, "Message"],
Cell[233636, 6444, 540, 12, 40, "Message"],
Cell[234179, 6458, 623, 13, 21, "Message"],
Cell[234805, 6473, 2608, 45, 412, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

